Chirality inversion and radius blow-up of a N\'eel-type skyrmion by a Pearl vortex

We develop a theory for the coaxial configuration of a N\'eel-type skyrmion and a Pearl vortex in thin superconductor-chiral ferromagnetic heterostructures. Using direct numerical solution of the Euler-Lagrange equation and micromagnetic simulations we demonstrate that the inhomogeneous magnetic field of the Pearl vortex significantly modifies the skyrmion profile with respect to the one in the absence of the vortex. We discover drastic enlargement of the skyrmion's radius and inversion of the skyrmion's chirality. To unravel physics behind these effects we invent novel two-parameter ansatz for the magnetization profile of the skyrmion in the presence of the vortex. Chirality inversion and radius blow-up are controlled not only by the material parameters of the heterostructure but also by the thickness of the superconductor. Our findings can have implications for Majorana modes localized at skyrmion-vortex pairs.

==> anc/SM.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf2636
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fswiss\fcharset0 ArialMT;}
{\colortbl;\red255\green255\blue255;\red255\green255\blue255;\red0\green0\blue0;}
{\*\expandedcolortbl;;\cssrgb\c100000\c100000\c100000;\cssrgb\c0\c0\c0;}
\paperw11900\paperh16840\margl1440\margr1440\vieww17940\viewh12600\viewkind0
\deftab720
\pard\pardeftab720\partightenfactor0

\f0\fs32 \cf0 \cb2 \expnd0\expndtw0\kerning0
This supplemental movie shows a time evolution during a dynamical inversion of the skyrmion\'92s chirality after an application of the Pearl vortex magnetic field by solving\'a0numerically\'a0the Landau\'96Lifshitz\'96Gilbert equation. Initial \'91natural\'92 chirality is fixed by the sign of the DMI. The color map indicates the out-of-plane component of the magnetization. The pink and cyan circles correspond to the distances from the skyrmion center at which $m_r=0$. Note that when the cyan circle disappears it corresponds to the situation\'a0when the\'a0circle is outside of the sample's borders, and the pink circle of a zero radius is shown as a dot at the skyrmion's\'a0center.}
